Search for long-lived particles decaying to $e^\pm \mu^\mp \nu$

Long-lived particles decaying to $e^\pm \mu^\mp \nu$, with masses between 7 and $50$ GeV/c$^2$ and lifetimes between 2 and $50$ ps, are searched for by looking at displaced vertices containing electrons and muons of opposite charges. The search is performed using $5.4$ fb$^{-1}$ of $pp$ collisions collected with the LHCb detector at a centre-of-mass energy of $\sqrt{s} = 13$ TeV. Three mechanisms of production of long-lived particles are considered: the direct pair production from quark interactions, the pair production from the decay of a Standard-Model-like Higgs boson with a mass of $125$ GeV/c$^2$, and the charged current production from an on-shell $W$ boson with an additional lepton. No evidence of these long-lived states is obtained and upper limits on the production cross-section times branching fraction are set on the different production modes.

==> LHCb-PAPER-2020-027-figures/Fig2.py <==
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
plt.ioff()
import mplhep
from itertools import cycle
import json

mplhep.set_style("LHCbTex2")

def SimLabel(mass, tau):
    """
    Returns legend label pour simulated LLP samples.
    """
    r = f"$m$ = {mass} GeV/c$^2$, $\\tau$ = {tau} ps"
    return r"{}".format(r)


def add_xlabel(ax, xlabel, **kwargs):
    ax.set_xlabel(xlabel, ha="right", x=1, **kwargs)


def add_ylabel(ax, ylabel, **kwargs):
    ax.set_ylabel(ylabel, ha="right", y=1, **kwargs)
    

def cycles(colors, ls="-", lw=2.0):
    
    greenfacecolor = tuple(np.array([213, 231, 221]) / 255)
    greenedgecolor = tuple(np.array([181, 213, 195]) / 255)
    
    if not isinstance(lw, list):
        lw = [lw] * len(colors)
        
    if not isinstance(ls, list):
        ls = [ls] * len(colors)
        
    return  cycle([dict(histtype="step", color="black", lw=2.0, linestyle="--"),
                   dict(histtype="fill", facecolor=greenfacecolor, lw=2.0, hatch="//", edgecolor=greenedgecolor)] +
                  [dict(histtype="step", color=c_, lw=lw_, edges=True, linestyle=ls_, alpha=0.98) for c_, ls_, lw_ in zip(colors, ls, lw)])


def addplots(ax, counts, bin_edges, cycles, fontsize=35, yunit=None, xlabel=None):
    
    bblabel = r"Simulated $b\bar{b} \rightarrow e \mu X$"
    
    normalization = np.sum(counts["Data"]) * np.diff(bin_edges)
    labels = []
        
    for k, c in counts.items():

        if k!= "Data":
            c = c * normalization
            if k == "bbbar":
                label =  bblabel
            else:
                label = SimLabel(*[int(n) for n in k.split("_")])
        else:
            label = k
            
        mplhep.histplot(c, bins=bin_edges, label=label, ax=ax, **next(cycles))
        labels.append(label)
    
    bin_size = np.diff(bin_edges)[0]
    
    if yunit:
        ylabel = f"Candidates / ({bin_size:.3f} {yunit})"
    else:
        ylabel = f"Candidates / {bin_size:.3f}"
        
    add_xlabel(ax, xlabel, fontsize=fontsize)
    add_ylabel(ax, ylabel, fontsize=fontsize)
        
    _handles, _labels = ax.get_legend_handles_labels()
    handles = [_handles[_labels.index(l)] for l in labels]
    ax.legend(handles, labels, loc="best", fontsize=fontsize-2)
    
    ax.set_xlim(min(bin_edges), max(bin_edges))


if __name__=='__main__':
    
    with open("Fig2.json", "r") as f:
        histograms_Fig2 = json.load(f)
    
    f, axs = plt.subplots(3, 2, figsize=(25, 30))

    for ax, l in zip(axs.flatten(), ["a", "b", "c", "d", "e", "f"]):
        mplhep.lhcb.text(ax=ax)
        ax.text(0.06, 0.87, f'({l})', horizontalalignment='left', verticalalignment='top', 
                transform=ax.transAxes, fontsize=35)
    
    # Fig2 (a)
    bins2a = histograms_Fig2["a"]["bin_edges"]
    counts_2a = histograms_Fig2["a"]["counts"]

    addplots(axs[0, 0], counts_2a, bins2a, cycles=cycles(["crimson"], ["-"]), yunit="GeV/c$^2$", fontsize=35,
             xlabel="$m_{\\mathrm{corr}}$ [GeV/c$^2$]")
    axs[0, 0].set_ylim(0, 45000)
    axs[0, 0].ticklabel_format(axis="y", scilimits=(0, 0))

    # Fig2 (b)
    bins2b = histograms_Fig2["b"]["bin_edges"]
    counts_2b = histograms_Fig2["b"]["counts"]

    addplots(axs[0, 1], counts_2b, bins2b, cycles(["crimson", "royalblue"], ["-", (0, (3, 1, 1, 1))], [2., 2.5]),
             yunit="mm", fontsize=35,
             xlabel="LLP flight distance [mm]")
    axs[0, 1].set_ylim(0, 80000)
    axs[0, 1].ticklabel_format(axis="y", scilimits=(0, 0))

    # Fig2 (c)
    bins2c = histograms_Fig2["c"]["bin_edges"]
    counts_2c = histograms_Fig2["c"]["counts"]

    addplots(axs[1, 0], counts_2c, bins2c, cycles=cycles(["crimson", "royalblue"], ["-", (0, (3, 1, 1, 1))], [2., 2.5]), 
             yunit="GeV/c", fontsize=35,
             xlabel="$p_{\\mathrm{T}}(\\mu)$ [GeV/c]")
    axs[1, 0].set_ylim(0, 180000)
    axs[1, 0].ticklabel_format(axis="y", scilimits=(0, 0))

    # Fig2 (d)
    bins2d = histograms_Fig2["d"]["bin_edges"]
    counts_2d = histograms_Fig2["d"]["counts"]

    addplots(axs[1, 1], counts_2d, bins2d, cycles=cycles(["crimson", "royalblue"], ["-", (0, (3, 1, 1, 1))], [2., 2.5]), 
             yunit="GeV/c", fontsize=35,
             xlabel="$p_{\\mathrm{T}}(e)$ [GeV/c]")
    axs[1, 1].set_ylim(0, 120000)
    axs[1, 1].ticklabel_format(axis="y", scilimits=(0, 0))

    # Fig2 (e)
    bins2e = histograms_Fig2["e"]["bin_edges"]
    counts_2e = histograms_Fig2["e"]["counts"]

    addplots(axs[2, 0], counts_2e, bins2e, cycles=cycles(["crimson", "royalblue"], ["-", (0, (3, 1, 1, 1))], [2., 2.5]),
             fontsize=35, xlabel="$I(\\mu)$")
    axs[2, 0].set_yscale('log')
    axs[2, 0].set_ylim(200, 1200000)

    # Fig2 (f)
    bins2f = histograms_Fig2["f"]["bin_edges"]
    counts_2f = histograms_Fig2["f"]["counts"]

    addplots(axs[2, 1], counts_2f, bins2f, cycles=cycles(["crimson", "royalblue"], ["-", (0, (3, 1, 1, 1))], [2., 2.5]),
             fontsize=35, xlabel="$I(e)$")
    axs[2, 1].set_yscale('log')
    axs[2, 1].set_ylim(200, 1000000)

    f.subplots_adjust(wspace=1.1)
    f.savefig("Fig2.pdf")

==> LHCb-PAPER-2020-027-figures/Fig3.py <==
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import mplhep
from itertools import cycle
import json

mplhep.set_style("LHCbTex2")

def SimLabel(mass, tau):
    """
    Returns legend label pour simulated LLP samples.
    """
    r = f"$m$ = {mass} GeV/c$^2$, $\\tau$ = {tau} ps"
    return r"{0}".format(r)


def add_xlabel(ax, xlabel, **kwargs):
    ax.set_xlabel(xlabel, ha="right", x=1, **kwargs)


def add_ylabel(ax, ylabel, **kwargs):
    ax.set_ylabel(ylabel, ha="right", y=1, **kwargs)
    

def cycles(colors, ls="-", lw=2):
    
    greenfacecolor = tuple(np.array([213, 231, 221]) / 255)
    greenedgecolor = tuple(np.array([181, 213, 195]) / 255)
    
    if not isinstance(lw, list):
        lw = [lw] * len(colors)
        
    if not isinstance(ls, list):
        ls = [ls] * len(colors)
        
    return  cycle([dict(histtype="step", color="black", lw=1.9, linestyle="--"),
                   dict(histtype="fill", facecolor=greenfacecolor, lw=1.9, hatch="//", edgecolor=greenedgecolor)] +
                  [dict(histtype="step", color=c_, lw=lw_, edges=True, linestyle=ls_) for c_, ls_, lw_ in zip(colors, ls, lw)])


def addplots(ax, counts, bin_edges, cycles, fontsize=35, yunit=None, xlabel=None):
    
    bblabel = r"Simulated $b\bar{b} \rightarrow e \mu X$"
    
    normalization = np.sum(counts["Data"]) * np.diff(bin_edges)
    labels = []
        
    for k, c in counts.items():

        if k!= "Data":
            c = c * normalization
            if k == "bbbar":
                label =  bblabel
            else:
                label = SimLabel(*[int(n) for n in k.split("_")])
        else:
            label = k
            
        mplhep.histplot(c, bins=bin_edges, label=label, ax=ax, **next(cycles))
        labels.append(label)
    
    bin_size = np.diff(bin_edges)[0]
    
    if yunit:
        ylabel = f"Candidates / ({bin_size:.3f} {yunit})"
    else:
        ylabel = f"Candidates / {bin_size:.3f}"
        
    add_xlabel(ax, xlabel, fontsize=fontsize)
    add_ylabel(ax, ylabel, fontsize=fontsize)
        
    _handles, _labels = ax.get_legend_handles_labels()
    handles = [_handles[_labels.index(l)] for l in labels]
    ax.legend(handles, labels, loc="best", fontsize=fontsize-4)
    
    ax.set_xlim(min(bin_edges), max(bin_edges))


if __name__=='__main__':
    
    with open("Fig3.json", "r") as f:
        histograms = json.load(f)
    
    f, axs = plt.subplots(1, 2, figsize=(24, 10))

    for ax, l in zip(axs.flatten(), ["a", "b"]):
        mplhep.lhcb.text(ax=ax)
        ax.text(0.06, 0.87, f'({l})', horizontalalignment='left', verticalalignment='top', 
                transform=ax.transAxes, fontsize=35)
        
    bins = histograms["bin_edges"]
    counts = histograms["counts"]
    
    # Fig3 (a)
    counts_3a = dict(counts)
    counts_3a.update(histograms["counts_a"])

    addplots(axs[0], counts_3a, bins, fontsize=35, xlabel="BDT",
             cycles=cycles(["royalblue", "mediumseagreen", "crimson", "orangered"], 
                           ["-", (0, (3, 1, 1, 1)), (0, (3, 1, 1, 1, 1, 1)), "dotted"], 
                           [2., 2.5, 2.5, 2.5]))
    axs[0].set_ylim(30, 5000000)
    axs[0].set_yscale('log')

    # Fig3 (b)
    counts_3b = dict(counts)
    counts_3b.update(histograms["counts_b"])

    addplots(axs[1], counts_3b, bins, fontsize=35, xlabel="BDT",
             cycles=cycles(["royalblue", "mediumseagreen", "crimson", "orangered"], 
                           ["-", (0, (3, 1, 1, 1)), (0, (3, 1, 1, 1, 1, 1)), "dotted"], 
                           [2., 2.5, 2.5, 2.5]))
    axs[1].set_ylim(30, 5000000)
    axs[1].set_yscale('log')


    f.savefig("Fig3.pdf")

==> LHCb-PAPER-2020-027-figures/Fig4.py <==
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import mplhep
import json

mplhep.set_style("LHCbTex2")

def SimLabel(mass, tau):
    """
    Returns legend label pour simulated LLP samples.
    """
    r = f"$m$ = {mass} GeV/c$^2$, $\\tau$ = {tau} ps"
    return r"{}".format(r)


def add_xlabel(ax, xlabel, **kwargs):
    ax.set_xlabel(xlabel, ha="right", x=1, **kwargs)


def add_ylabel(ax, ylabel, **kwargs):
    ax.set_ylabel(ylabel, ha="right", y=1, **kwargs)
    
    
if __name__=='__main__':
    
    with open("Fig4.json", "r") as f:
        plot_dict = json.load(f)
        
    description = {"fullmodel": {"label": "Total", "color": "royalblue", "lw": 3.0},
                   "model_0": {"label": "Low $\Delta R$ background", "color": "steelblue", "alpha":0.3, 
                               "facecolor":"steelblue", "lw": 1.5},
                   "model_1": {"label": "High $\Delta R$ background", "color": "mediumseagreen", "alpha":0.25, 
                               "facecolor":"mediumseagreen", "lw": 1.5},
                   "model_2": {"label": SimLabel(47, 50), "color": "crimson", "lw": 3.0, "ls": "--"},
                  }
                    
    
    fig, axs = plt.subplots(2, 2, figsize=(25, 20))

    for i, k in enumerate([0, 2, 1, 3]):
        ax = axs.flatten()[i]
        
        plot_dict_i = plot_dict[str(i)]
    
        yfullmodel = np.array(plot_dict_i["fullmodel"])
        x = np.array(plot_dict_i["x"])
        
        if k < 2:
            bounds = (3.3, 80)
            units="GeV/c$^{2}$"
            xlabel = "$m_{\\mathrm{corr}}$ [GeV/c$^{2}$]"
            nbins=90
        else:
            bounds = (0.1, 180)
            units="mm"
            xlabel = "LLP flight distance [mm]"
            nbins=90 
            
        _ = ax.plot(x, yfullmodel, marker="None", **description["fullmodel"])
    
        prop_cycle = plt.rcParams["axes.prop_cycle"]
        colors = prop_cycle.by_key()["color"]
            
        for j in range(3):
            if not f"model_{j}" in description.keys():
                description[f"model_{j}"] = {"color": colors[j], "label": f"model_{j}"}
                    
        get_color = lambda j: description[f"model_{j}"].get("color", colors[j])
        get_label = lambda j: description[f"model_{j}"].get("label", f"model_{j}")
                        
        for j in range(3):
                                
            linedict = dict(description[f"model_{j}"])
            filldict = {}
                
            if "facecolor" in linedict:
                filldict = dict(linedict)
                linedict.pop("facecolor")
                linedict.pop("label")
                linedict.pop("alpha", None)
                linedict.pop("hatch", None)
                filldict.pop("color", None)
            
            y = np.array(plot_dict_i[f"model_{j}"])
            _ = ax.plot(x, y, marker="None", **linedict)
                
            if filldict:
                zeros = np.zeros(x.shape)
                _ = ax.fill_between(x, zeros, y, **filldict)
                
        datay = np.array(plot_dict_i["data"]["counts"])
        bin_edges = np.array(plot_dict_i["data"]["bin_edges"])
                        
        mplhep.histplot(
            datay,
            bins=bin_edges,
            label="Data",
            ax=ax,
            histtype="errorbar",
            color="black",
            markersize=7,
            yerr=True,
            elinewidth=1.5,
            zorder=100
        )
        
        if i < 1:
            ax.set_ylim(0.01, 1000000)
            ax.legend()
        else:
            ax.set_ylim(0.01, 10*max(datay))
            
        ax.set_xlim(*bounds)
        add_xlabel(ax, xlabel)
        
        ax.set_yscale("log", nonpositive="clip")
    
    fig.align_ylabels()


==> LHCb-PAPER-2020-027-figures/Fig5.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import mplhep
import numpy as np
import seaborn as sns
import json
from itertools import cycle

mplhep.set_style("LHCbTex2")


def plot_eff(masses, efficiencies, ax=None, palette=None, linestyle=None, fontsize=35):
    
    x = np.array(masses)
    
    if ax is None:
        ax = plt.gca()
        
    for t, e in efficiencies.items():
        
        if palette:
            color = next(palette)
        else:
            color = None
            
        if linestyle:
            ls = next(linestyle)
        else:
            ls = None
        
        label = "$\\tau_{\\mathrm{LLP}} = " + f"{t} $ ps"
        y = np.array(e["efficiency"])
        yerr = np.array(e["uncertainty"])
        
        p = ax.plot(x, y, label=label, color=color, marker="None", linestyle=ls, lw=2.1)
        color = p[0].get_color()
        ax.plot(x, y + yerr, linestyle=ls, color=color, marker="None", alpha=0.5, lw=1.5)
        ax.fill_between(x, y, y + yerr, facecolor=color, alpha=0.07)
        ax.plot(x, y - yerr, linestyle=ls, color=color, marker="None", alpha=0.5, lw=1.5)
        ax.fill_between(x, y, y - yerr, facecolor=color, alpha=0.07)
        
    ax.set_xlabel(r"$m_{\mathrm{LLP}}$ [GeV/c$^2$]", ha='right', x=1, fontsize=fontsize)
    ax.set_xlim(7, 50)
    ax.set_ylabel("Total efficiency [\%]", ha='right', y=1, fontsize=fontsize)
    ax.set_ylim(0.5, 6)
    
    mplhep.lhcb.text(ax=ax)
    
    leg = ax.legend(loc="lower right", fontsize=fontsize-2)
    for line in leg.get_lines():
        line.set_linewidth(3.0)
    
    return ax


if __name__=='__main__':
    
    with open("Fig5.json", "r") as f:
        efficiency_dict = json.load(f)
    
    fig, ax = plt.subplots(1, 2, figsize=(24, 10))

    palette = cycle(sns.husl_palette(5, s=0.95, h=0.6))
    linestyle=cycle(["--", "-", "--", "-", "dashdot"])
    
    masses = efficiency_dict["x"]
    
    plot_eff(masses, efficiencies={t: efficiency_dict[str(t)] for t in [2, 5]}, ax=ax[0],
             palette=palette, linestyle=linestyle)
    plot_eff(masses, efficiencies={t: efficiency_dict[str(t)] for t in [10, 25, 50]}, ax=ax[1],
             palette=palette, linestyle=linestyle)
    
    fig.savefig("Fig5.pdf")

==> LHCb-PAPER-2020-027-figures/Fig6.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import mplhep
import numpy as np
import seaborn as sns
from itertools import cycle
import json

mplhep.set_style("LHCbTex2")


def cslabel(prod):
    
    if prod == "dpp":
        ret = r"$\sigma(q\bar{q} \rightarrow \tilde{\chi}^{0}_{1}\tilde{\chi}^{0}_{1}) \times"
        ret += r"\mathcal{B}(\tilde{\chi}^{0}_{1}"
    elif prod == "hig":
        ret = r"$\sigma(gg \rightarrow h"
        ret += r" \rightarrow \tilde{\chi}^{0}_{1} \tilde{\chi}^{0}_{1})"
        ret += r"\times \mathcal{B}(\tilde{\chi}^{0}_{1}"
    elif prod == "cc":
        ret = r"$\sigma(W \rightarrow l N) \times \mathcal{B}(N"
        
    ret += r" \rightarrow e^{\pm}\mu^{\mp}\nu)$ [pb]"
    return ret


def fig6a(ax, limit_dict, masses, fontsize=35):
    
    obs = limit_dict["observed"]
    exp = limit_dict["expected"]
    exp_p1 = limit_dict["expected_p1"]
    exp_p2 = np.nan_to_num(limit_dict["expected_p2"], nan=0.5)
    exp_m1 = limit_dict["expected_m1"]
    exp_m2 = np.nan_to_num(limit_dict["expected_m2"], nan=0.0)
    
    ax.plot(masses, obs, marker=".", color="k", ms = 20, label="Observed", lw=2.5)
    ax.plot(masses, exp, linestyle = "--", color='k', label="Median expected", lw=2.5, marker=".", 
            ms = 20, markerfacecolor="None", markeredgecolor="k", markeredgewidth=1)
    ax.fill_between(masses, exp, exp_p1, facecolor="mediumseagreen", alpha=0.8, label="68% expected")
    ax.fill_between(masses, exp, exp_m1, facecolor="mediumseagreen", alpha=0.8)
    ax.fill_between(masses, exp_p1, exp_p2, facecolor="gold", alpha=0.8, label="95% expected")
    ax.fill_between(masses, exp_m1, exp_m2, facecolor="gold", alpha=0.8)
    ax.set_xlim(6.8,50.2)
    ylabel = cslabel("dpp")
    ax.set_ylabel(ylabel, ha='right', y=1, fontsize=fontsize)
    ax.set_xlabel(r"$m_{\mathrm{LLP}}$ [GeV/c$^2$]", ha='right', x=1, fontsize=fontsize)


if __name__=='__main__':
    
    masses = np.array([7.,  7.8,  8.7,  9.7, 10.8, 12.1, 13.5, 15.1, 16.9, 18.9, 21.2,
                       23.8, 26.7, 29.8, 33.3, 37.2, 41.7, 47., 50.])
    
    lifetimes = np.array([2,  5, 10, 25, 50])
    
    with open("Fig6.json", "r") as f:
        Fig6_dict = json.load(f)
    
    fig, axs = plt.subplots(1, 2, figsize=(24, 10))
    
    fig6a(axs[0], Fig6_dict["a"], masses)
    mplhep.lhcb.text(ax=axs[0])
    axs[0].set_yscale("log")
    axs[0].set_ylim(0.02, 2.0)
    axs[0].text(0.65, 0.94, '(a) $\\tau_{\\mathrm{LLP}} = 10$ ps', horizontalalignment='left', verticalalignment='top',
                transform=axs[0].transAxes, fontsize=33)
    
    markers = cycle(["o", "v", "s", "X", "P", "H"])
    colors = cycle(sns.husl_palette(6, l=0.55, s=0.96))

    for m, l in Fig6_dict["b"].items():
        color = next(colors)
        marker = next(markers)
        label="$m_{\\mathrm{LLP}}$" + f" = {m} GeV/c$^2$"
    
        axs[1].plot(lifetimes, l, "--.", label=label, lw=2.5, marker=marker, ms=13, markerfacecolor="white", color=color, 
                    markeredgecolor=color, markeredgewidth=1)

    mplhep.lhcb.text(ax=axs[1])
    axs[1].text(0.85, 0.94, "(b)", horizontalalignment='left', verticalalignment='top', 
                transform=axs[1].transAxes, fontsize=33)
    axs[1].set_ylabel(cslabel("dpp"), ha='right', y=1, fontsize=35)
    axs[1].set_xlabel(r"$\tau_{\mathrm{LLP}}$ [ps]", ha='right', x=1, fontsize=35)
    axs[1].set_ylim(0.01, 1.1)
    axs[1].set_xlim(1.5, 60)
    axs[1].set_yscale("log")
    axs[1].set_xscale("log")
    axs[1].legend(fontsize=27.4, frameon=False, ncol=2, loc=(0.01, 0.05))

    fig.subplots_adjust(wspace=0.8)
    
    fig.savefig("Fig6.pdf")

==> LHCb-PAPER-2020-027-figures/Fig7.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import mplhep
import numpy as np
import seaborn as sns
from itertools import cycle
import json

mplhep.set_style("LHCbTex2")


if __name__=='__main__':
    
    masses = [7.0, 29.8]
    lifetimes = np.array([2,  5, 10, 25, 50])
    
    with open("Fig7.json", "r") as f:
        Fig7_dict = json.load(f)
    
    markers = cycle(["o", "X", "s"])
    colors = cycle(sns.husl_palette(3, l=0.55, s=0.96))
    labels = ["(a)", "(b)"]
    
    fig, axs = plt.subplots(1, 2, figsize=(24, 10))

    for i, (k, v) in enumerate(Fig7_dict.items()):
        for prod, l in v.items():
            color = next(colors)
            marker = next(markers)
            
            axs[i].plot(lifetimes, l, "--.", label=prod.upper(), lw=2.5, marker=marker, ms=13, markerfacecolor="white", 
                        color=color, markeredgecolor=color, markeredgewidth=1)
        
        axs[i].set_yscale("log")
        axs[i].set_xscale("log")
        axs[i].set_ylabel("Upper limits on cross-section [pb]", ha='right', y=1)
        axs[i].set_xlabel(r"$\tau_{\mathrm{LLP}}$ [ps]", ha='right', x=1, fontsize=35)
        mplhep.lhcb.text(ax=axs[i])
        axs[i].legend(loc=(0.04, 0.65), fontsize=31)
        axs[i].text(0.52, 0.94, f"{labels[i]}" + ' $m_{\\mathrm{LLP}} = ' + f'{masses[i]}' + '$ GeV/c$^2$', 
                    horizontalalignment='left', verticalalignment='top', transform=axs[i].transAxes, fontsize=33)
        axs[i].set_ylim(0.045, 2.1)
    
    fig.subplots_adjust(wspace=0.8)
    
    fig.savefig("Fig7.pdf")

==> LHCb-PAPER-2020-027-figures/Fig8.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import mplhep
import numpy as np
import seaborn as sns
from itertools import cycle
import json

mplhep.set_style("LHCbTex2")


def Higgs2invBR(cs):
    return cs / 46.5


if __name__=='__main__':
    
    masses = [7.0, 29.8]
    lifetimes = np.array([2,  5, 10, 25, 50])
    
    with open("Fig8.json", "r") as f:
        Fig8_dict = json.load(f)
        
    fig, ax = plt.subplots()

    markers = cycle(["o", "v", "s", "X", "P", "H"])
    colors = cycle(sns.husl_palette(6, l=0.55, s=0.96))

    for m, l in Fig8_dict.items():
    
        color = next(colors)
        marker = next(markers)
    
        label="$m_{\\mathrm{LLP}}$" + f" = {m} GeV/c$^2$"
    
        l = Higgs2invBR(np.array(l))
    
        ax.plot(lifetimes, l, "--.", label=label, lw=2.5, marker=marker, ms=13, markerfacecolor="white", color=color, 
                markeredgecolor=color, markeredgewidth=1)
    
    chi10 = r"\tilde{\chi}^{0}_{1}"
    ylabel = r"$ (\sigma / \sigma^{SM}_{gg \rightarrow H}) \times \mathcal{B}(H \rightarrow " + f"{chi10} {chi10})$" 
    mplhep.lhcb.text(ax=ax)
    ax.set_ylabel(ylabel, fontsize=35)
    ax.set_xlabel(r"$\tau_{\mathrm{LLP}}$ [ps]", ha='right', x=1, fontsize=35)
    ax.set_yscale("log")
    ax.set_xscale("log")
    ax.set_ylim(0.0004, 0.016)
    ax.set_xlim(1.4, 70)
    
    ax.legend(loc="lower left", fontsize=26, frameon=False, ncol=2)
    
    fig.savefig("Fig8.pdf")
